Parametric machines: a fresh approach to architecture search

Using tools from topology and functional analysis, we provide a framework where artificial neural networks, and their architectures, can be formally described. We define the notion of machine in a general topological context and show how simple machines can be combined into more complex ones. We explore finite- and infinite-depth machines, which generalize neural networks and neural ordinary differential equations. Borrowing ideas from functional analysis and kernel methods, we build complete, normed, infinite-dimensional spaces of machines, and we discuss how to find optimal architectures and parameters -- within those spaces -- to solve a given computational problem. In our numerical experiments, these kernel-inspired networks can outperform classical neural networks when the training dataset is small.

==> Figures/quiver.jl <==
using PGFPlotsX, DataFrames

m = 5
n = 25
grid = ((0:m), (0:n)')
x = broadcast((a,b) -> a, grid...) |> vec
y = broadcast((a,b) -> b, grid...) |> vec

u = map(x, y) do x, y
    max(0, x-1, ceil(Int, sqrt(y)) - 1) - x
end

v = map(x, y) do x, y
    max(0, x^2, y-1) - y
end

data = DataFrame(x = x, y = y, u = u, v = v)

col1 = map(row -> row.x != 0 || row.y != 0, eachrow(data))

plt = @pgf Axis(
                {title = "2D network architecture"},
                Plot(
                    {
                        # color = "red",
                        quiver = {
                                  u = raw"\thisrow{u}",
                                  v = raw"\thisrow{v}",
                                 },
                        "-stealth"
                    },
                    Table(data[col1, :])
                   ),
                # Plot(
                #     {
                #         color = "blue",
                #         quiver = {
                #                   u = raw"\thisrow{u}",
                #                   v = raw"\thisrow{v}",
                #                  },
                #         "-stealth"
                #     },
                #     Table(data[col2, :])
                #    )
                )

pgfsave(joinpath(homedir(), "Projects/SmallMachines/Foundations/Plots/architecture2D.tex"), plt, include_preamble = false)

